Young asteroid families as the primary source of meteorites

Understanding the origin of bright shooting stars and their meteorite samples is among the most ancient astronomy-related questions that at larger scales has human consequences [1-3]. As of today, only ${\sim}\,6\%$ of meteorite falls have been firmly linked to their sources (Moon, Mars, and asteroid (4) Vesta [4-6]). Here, we show that ${\sim}\,70\%$ of meteorites originate from three recent breakups of $D > 30\,{\rm km}$ asteroids that occurred 5.8, 7.5 and less than ${\sim}\,40$ million years ago. These breakups, including the well-known Karin family [7], took place in the prominent yet old Koronis and Massalia families and are at the origin of the dominance of H and L ordinary chondrites among meteorite falls. These young families distinguish themselves amidst all main belt asteroids by having a uniquely high abundance of small fragments. Their size-frequency distribution remains steep for a few tens of millions of years, exceeding temporarily the production of metre-sized fragments by the largest old asteroid families (e.g., Flora, Vesta). Supporting evidence includes the existence of associated dust bands [8-10], the cosmic-ray exposure ages of H-chondrite meteorites [11,12], or the distribution of pre-atmospheric orbits of meteorites [13-15].

==> paper2.sh <==
#!/bin/sh

pdflatex paper2
bibtex paper2


